LiDAR-NeRF: Novel LiDAR View Synthesis via Neural Radiance Fields

We introduce a new task, novel view synthesis for LiDAR sensors. While traditional model-based LiDAR simulators with style-transfer neural networks can be applied to render novel views, they fall short of producing accurate and realistic LiDAR patterns because the renderers rely on explicit 3D reconstruction and exploit game engines, that ignore important attributes of LiDAR points. We address this challenge by formulating, to the best of our knowledge, the first differentiable end-to-end LiDAR rendering framework, LiDAR-NeRF, leveraging a neural radiance field (NeRF) to facilitate the joint learning of geometry and the attributes of 3D points. However, simply employing NeRF cannot achieve satisfactory results, as it only focuses on learning individual pixels while ignoring local information, especially at low texture areas, resulting in poor geometry. To this end, we have taken steps to address this issue by introducing a structural regularization method to preserve local structural details. To evaluate the effectiveness of our approach, we establish an object-centric multi-view LiDAR dataset, dubbed NeRF-MVL. It contains observations of objects from 9 categories seen from 360-degree viewpoints captured with multiple LiDAR sensors. Our extensive experiments on the scene-level KITTI-360 dataset, and on our object-level NeRF-MVL show that our LiDAR-NeRF surpasses the model-based algorithms significantly.

==> code/plot_possion_grid_search.py <==
from pathlib import Path
import json

from sklearn import datasets
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler
from sklearn.ensemble import RandomForestClassifier
from sklearn.pipeline import make_pipeline

from sklearn.metrics import confusion_matrix
import matplotlib.pyplot as plt
import numpy as np


def main():
    json_path = Path("poisson_grid_search.json")
    with open(json_path, "r") as f:
        data = json.load(f)

    min_chamfer = 1e10
    min_datum = None
    for datum in data:
        if datum["chamfer"] < min_chamfer:
            min_chamfer = datum["chamfer"]
            min_datum = datum
    print(f"min_chamfer: {min_chamfer}")
    print(f"min_datum: {min_datum}")

    # Fill confusion matrix.
    col_vals = [8, 9, 10, 11, 12]
    row_vals = [0.4, 0.3, 0.2]
    conf_matrix = np.zeros((len(row_vals), len(col_vals)))
    for datum in data:
        min_density = datum["poisson_min_density"]
        poisson_depth = datum["poisson_depth"]
        if min_density not in row_vals or poisson_depth not in col_vals:
            continue
        row_idx = row_vals.index(min_density)
        col_idx = col_vals.index(poisson_depth)
        conf_matrix[row_idx, col_idx] = datum["chamfer"]

    # Print the confusion matrix using Matplotlib
    fig, ax = plt.subplots(figsize=(7.5, 7.5))
    ax.matshow(conf_matrix, cmap=plt.cm.Blues, alpha=0.3)
    for i in range(conf_matrix.shape[0]):
        for j in range(conf_matrix.shape[1]):
            ax.text(x=j,
                    y=i,
                    s=f"{conf_matrix[i, j]:.2f}",
                    va='center',
                    ha='center',
                    size='xx-large')
    ax.set_xticklabels([""] + [str(v) for v in col_vals])
    ax.set_yticklabels([""] + [str(v) for v in row_vals])

    plt.xlabel('Poisson Depth', fontsize=18)
    plt.ylabel('Min Density', fontsize=18)
    plt.show()


if __name__ == "__main__":
    main()

